Neural Approaches to Entity-Centric Information Extraction

Artificial Intelligence (AI) has huge impact on our daily lives with applications such as voice assistants, facial recognition, chatbots, autonomously driving cars, etc. Natural Language Processing (NLP) is a cross-discipline of AI and Linguistics, dedicated to study the understanding of the text. This is a very challenging area due to unstructured nature of the language, with many ambiguous and corner cases. In this thesis we address a very specific area of NLP that involves the understanding of entities (e.g., names of people, organizations, locations) in text. First, we introduce a radically different, entity-centric view of the information in text. We argue that instead of using individual mentions in text to understand their meaning, we should build applications that would work in terms of entity concepts. Next, we present a more detailed model on how the entity-centric approach can be used for the entity linking task. In our work, we show that this task can be improved by considering performing entity linking at the coreference cluster level rather than each of the mentions individually. In our next work, we further study how information from Knowledge Base entities can be integrated into text. Finally, we analyze the evolution of the entities from the evolving temporal perspective.

==> klim_ch_dwie/figures/coverage_rel_span_size/r_script/coverage_plot.R <==
#!/usr/bin/env Rscript

# run from command line:
# ./coverage_plot.R

# Author: Chris Develder
# Date: July 2020
# install.packages("ggplot2")
# install.packages("tidyverse")
# install.packages("ggpubr")
# install.packages("scales")
library("ggplot2")
library("tidyverse")
library("ggpubr")
library("scales")

theme_set(theme_bw())

getwd()

# setwd("C:/Users/Administrator/Documents/R/cpn paper/coverage-stats/")

resultfile <- "data_stats_cpn_vs_others.py.csv"

df <- read.csv(resultfile, stringsAsFactors = TRUE) 

# apply factor to change the order

df$interval_type <- recode(df$interval_type, tokens="Tokens", sentences="Sentences")
df$interval_type <- factor(df$interval_type, levels = c("Tokens", "Sentences"))
df$coverage_type <- factor(df$coverage_type, levels = c("Min.", "Max."))
df$dataset <- factor(df$dataset, levels = c("DWIE", "DocRED", "BC5CDR", 
                                            "ACE 2005", "TAC-KBP", "Rich ERE"))


summary(df)
pd <- position_dodge(0.2)

names(df)[names(df) == 'dataset'] <- 'Dataset'
names(df)[names(df) == 'interval'] <- 'Interval'
names(df)[names(df) == 'coverage'] <- 'Coverage'

# using linear x-scale 
df %>% filter(coverage_type %in% c("Min.", "Max.")) %>%
   filter(Coverage > 60 | coverage_type == "Max." ) %>% 
   filter(Interval < 1100 | interval_type == "Sentences" ) %>% 
   filter(Interval < 70 | interval_type == "Tokens" ) %>% 
   ggplot(aes(x=Interval, y=Coverage, color=Dataset)) + geom_line(position=pd) +
  facet_grid( coverage_type ~ interval_type, scales = "free") 



# try same layout, but X scale per coverage type (Min./Max.)
plot_coverage_type <- function(t) {
 if (t == 'Max.') {
    df %>% filter(coverage_type == t) %>% 
    # filter(Coverage > 60 | coverage_type == "Max." ) %>% 
    filter(Interval < 700 | interval_type == "Sentences" | coverage_type=="Max." ) %>% 
    filter(Interval < 1200 | interval_type == "Sentences"  | coverage_type=="Min." ) %>% 
    filter(Interval < 40 | interval_type == "Tokens" | coverage_type=="Max.") %>% 
    filter(Interval < 70 | interval_type == "Tokens" | coverage_type=="Min." ) %>% 
    ggplot(aes(x=Interval, y=Coverage, color=Dataset)) +
    geom_line(position=pd, size=0.7) +
    facet_grid(coverage_type ~ interval_type, scales="free")  
 }
 else {
    df %>% filter(coverage_type == t) %>% 
       # filter(Coverage > 60 | coverage_type == "Max." ) %>% 
       filter(Interval < 700 | interval_type == "Sentences" | coverage_type=="Max." ) %>% 
       filter(Interval < 1200 | interval_type == "Sentences"  | coverage_type=="Min." ) %>% 
       filter(Interval < 40 | interval_type == "Tokens" | coverage_type=="Max.") %>% 
       filter(Interval < 70 | interval_type == "Tokens" | coverage_type=="Min." ) %>% 
       ggplot(aes(x=Interval, y=Coverage, color=Dataset)) +
       coord_cartesian(ylim = c(60, 100)) + 
       geom_line(position=pd, size=0.7) +
       facet_grid(coverage_type ~ interval_type, scales="free")  
 }
}
# plotMin <- plot_coverage_type("Min.") + theme(strip.text.y = element_blank(), legend.title = element_blank()) + xlab(" ") + ylab("Coverage %")
# plotMax <- plot_coverage_type("Max.") + theme(strip.text.y = element_blank(), legend.title = element_blank()) + xlab("Interval") + ylab("Coverage %")
# plotMin <- plot_coverage_type("Min.") + theme(legend.title = element_blank()) + xlab(" ") + ylab("Coverage %")
# plotMax <- plot_coverage_type("Max.") + theme(strip.text.x = element_blank(), legend.title = element_blank()) + xlab("Interval") + ylab("Coverage %")

plotMin <- plot_coverage_type("Min.") + theme(axis.title.y = element_blank(), axis.title.x = element_blank(), legend.title = element_blank())
plotMax <- plot_coverage_type("Max.") + theme(axis.title.y = element_blank(), strip.text.x = element_blank(), legend.title = element_blank()) + xlab("Interval")

# plotMax
# plotMin
figure <- ggarrange(plotMin, plotMax, nrow=2, common.legend = TRUE, legend="right")

annotate_figure(figure, left = text_grob('Coverage %', rot = 90))

ggsave(filename="results3.pdf", height=12, width=25, unit = "cm")


# an attempt to use logarithmic x-scale 
df %>% filter(coverage_type %in% c("Min.", "Max.")) %>%
   filter(Coverage > 0 | coverage_type == "Max." ) %>% 
   filter(Interval < 1100 | interval_type == "Sentences" ) %>% 
   filter(Interval < 70 | interval_type == "Tokens" ) %>% 
   ggplot(aes(x=Interval, y=Coverage, color=Dataset)) + geom_line(position=pd) +
   scale_x_continuous(trans=pseudo_log_trans(sigma=1,base=exp(1)), breaks = c(0,10,70, 100,1000)) +
   facet_grid( coverage_type ~ interval_type, scales = "free") 

# some code from the original Chris version on graph-propagations:
# plottask <- function(t) {
#  df %>% filter(task == t) %>% ggplot(aes(x=prop_nr, y=result, color=prop_type)) + geom_line(position=pd, size=0.7) +
#    geom_errorbar(aes(ymin=result-stdev, ymax=result+stdev), width = 0.1, position=pd, size=0.3) +
#    facet_grid(setup ~ task) + geom_text(mapping = aes(x = -Inf, y = Inf, label = ifelse(prop_type=="AttProp", ifelse(prop_nr==0,paste("metric = ",metricname), ""), "")), color="black", hjust = -0.1, vjust = 1.5, size=3)
#}
#plotNER <- plottask("NER") + theme(axis.title.y = element_blank(), strip.text.y = element_blank(), legend.title = element_blank()) + xlab(" ")
#plotCoref <- plottask("Coreference") + theme(strip.text.y = element_blank(), legend.title = element_blank(), axis.title.y = element_blank()) + xlab("Number of propagations")
#plotRE <- plottask("RE") + theme(axis.title.y = element_blank(), legend.title = element_blank()) + xlab(" ")

#ggarrange(plotNER, plotCoref, plotRE, ncol=3, common.legend = TRUE, legend="right")
#ggsave(filename="results.pdf", height=12, width=25, unit = "cm")


==> klim_ch_dwie/figures/results/make_plot.R <==
#!/usr/bin/env Rscript

# run from command line:
# ./make_plot.R

# Author: Chris Develder
# Date: July 2020

library("ggplot2")
library("tidyverse")
library("ggpubr")

theme_set(theme_bw())

resultfile <- "prop_graph_plots_data.csv"

df <- read.csv(resultfile, stringsAsFactors = TRUE) 

df$task <- recode(df$task, ner = "NER", coref = "Coreference", rel = "RE")
df$task <- factor(df$task, levels = c("NER", "Coreference", "RE"))

df$prop_type <- recode(df$prop_type, att_prop = "AttProp", coref_prop = "CorefProp", rel_prop = "RelProp")

df$setup <- recode(df$setup, single="Single", joint = "Joint", "joint+bert" = "Joint+BERT")
df$setup <- factor(df$setup, levels = c("Single", "Joint", "Joint+BERT"))

df$metricname <- toupper(df$metric)
df$metricname <- recode(df$metricname, "COREF-AVG"="AVG-F1")
# df$metricname <- paste0("(", df$metricname, ")")


df <- df %>% unite("TaskAndMetric", task, metricname, sep=" ", remove = FALSE)


summary(df)
pd <- position_dodge(0.2)
df %>% ggplot(aes(x=prop_nr, y=result, color=prop_type)) + geom_line(position=pd) +
  geom_errorbar(aes(ymin=result-stdev, ymax=result+stdev), width = 0.1, position=pd) +
  facet_grid( setup ~ task, scales = "free") + geom_text(mapping = aes(x = -Inf, y = -Inf, label = metricname), color="black", hjust   = -0.1, vjust   = 0.8)

# try same layout, but Y scale per task

plottask <- function(t) {
  df %>% filter(task == t) %>% ggplot(aes(x=prop_nr, y=result, color=prop_type)) + geom_line(position=pd, size=0.7) +
    geom_errorbar(aes(ymin=result-stdev, ymax=result+stdev), width = 0.1, position=pd, size=0.3) +
    facet_grid(setup ~ task) + geom_text(mapping = aes(x = -Inf, y = Inf, label = ifelse(prop_type=="AttProp", ifelse(prop_nr==0,paste("metric = ",metricname), ""), "")), color="black", hjust = -0.1, vjust = 1.5, size=3)
}
plotNER <- plottask("NER") + theme(axis.title.y = element_blank(), strip.text.y = element_blank(), legend.title = element_blank()) + xlab(" ")
plotCoref <- plottask("Coreference") + theme(strip.text.y = element_blank(), legend.title = element_blank(), axis.title.y = element_blank()) + xlab("Number of propagations")
plotRE <- plottask("RE") + theme(axis.title.y = element_blank(), legend.title = element_blank()) + xlab(" ")

ggarrange(plotNER, plotCoref, plotRE, ncol=3, common.legend = TRUE, legend="right")
ggsave(filename="results.pdf", height=12, width=25, unit = "cm")

